Tracing the Milky Way's Vestigial Nuclear Jet

MeerKAT radio continuum and XMM-Newton X-ray images have recently revealed a spectacular bipolar channel at the Galactic Center that spans several degrees ($\sim$0.5 kpc). An intermittent jet likely formed this channel and is consistent with earlier evidence of a sustained, Seyfert-level outburst fueled by black-hole accretion onto Sgr A$^*$ several Myr ago. Therefore, to trace a now weak jet that perhaps penetrated, deflected, and percolated along multiple paths through the interstellar medium, relevant interactions are identified and quantified in archival X-ray images, Hubble Space Telescope Paschen $\alpha$ images and Atacama Large Millimeter/submillimeter Array millimeter-wave spectra, and new SOAR telescope IR spectra. Hydrodynamical simulations are used to show how a currently weak jet can explain these structures and inflate the ROSAT/eROSITA X-ray and Fermi $\gamma$-ray bubbles that extend $\pm75\deg$ from the Galactic plane. Thus, our Galactic outflow has features in common with energetic, jet-driven structures in the prototypical Seyfert galaxy NGC 1068.

==> anc/README <==
blink_template2.html is a Javascript to diplay the image stack of Fig. 3.
Run it in your browser, using right/left arrow keys to blink forward/backward 
through the stack.


==> anc/blink_template2.html <==
<!DOCTYPE html>
<html>
<head>
    <meta http-equiv="Content-Type" content="text/html; charset=UTF-8" />
    <title>Interactive Figure 3</title>
    <style type="text/css">
        div.initial {}
        div.itemBox {
            display: none;
        }
        .item_image {
            width: 30vw;
            height: auto;
        }
        button {
            font-size: 1vw;
        }
        p {
            font-size: 1vw;
        }
    </style>
</head>

<body>
    <div style="margin:auto;">
        <p>This interactive image stack summarizes some registered datasets used in the paper.
        Right arrow key displays the next image, left arrow displays the previous.</p>
        <img id="figure1int" alt="describe layer1" src="p0001a.jpg" class="item_image"
	>
    </div>
<script>
function show (elem) {  /* added argument */
    elem.style.display="block"; /* changed variable to argument */
}
function hide (elem) { /* added argument */
    elem.style.display="";  /* changed variable to argument */
}
document.onkeydown= function(key){ reactKey(key); }
function reactKey(evt) {
   if (evt.key == "ArrowRight" ) {
      changeImage();
   } else if (evt.key == "ArrowLeft" ) {
      backImage();
   } else {
     var image = document.getElementById('figure1int');
     image.src = "p0001a.jpg";
   }
}
function changeImage() {
    var image = document.getElementById('figure1int');
    if (image.src.match("p0001a.jpg")) {
	image.src = "p0002a.jpg";
    } else if (image.src.match("p0002a.jpg")) {
        image.src = "p0003a.jpg";
    } else if (image.src.match("p0003a.jpg")) {
        image.src = "p0004a.jpg";
    } else if (image.src.match("p0004a.jpg")) {
        image.src = "p0005a.jpg";
    } else if (image.src.match("p0005a.jpg")) {
        image.src = "p0006a.jpg";
    } else if (image.src.match("p0006a.jpg")) {
        image.src = "p0007a.jpg";
    } else if (image.src.match("p0007a.jpg")) {
        image.src = "p0008a.jpg";
    } else if (image.src.match("p0008a.jpg")) {
        image.src = "p0009a.jpg";
    } else if (image.src.match("p0009a.jpg")) {
        image.src = "p0010a.jpg";
    } else if (image.src.match("p0010a.jpg")) {
        image.src = "p0011a.jpg";
    } else if (image.src.match("p0011a.jpg")) {
        image.src = "p0012a.jpg";
    } else if (image.src.match("p0012a.jpg")) {
        image.src = "p0013a.jpg";
    } else if (image.src.match("p0013a.jpg")) {
        image.src = "p0014a.jpg";
    } else if (image.src.match("p0014a.jpg")) {
        image.src = "p0015a.jpg";
    } else if (image.src.match("p0015a.jpg")) {
        image.src = "p0016a.jpg";
    } else if (image.src.match("p0016a.jpg")) {
        image.src = "p0017a.jpg";
    } else {
        image.src = "p0001a.jpg";
    }
}
function backImage() {
    var image = document.getElementById('figure1int');
    if (image.src.match("p0001a.jpg")) {
	image.src = "p0017a.jpg";
    } else if (image.src.match("p0002a.jpg")) {
        image.src = "p0001a.jpg";
    } else if (image.src.match("p0003a.jpg")) {
        image.src = "p0002a.jpg";
    } else if (image.src.match("p0004a.jpg")) {
        image.src = "p0003a.jpg";
    } else if (image.src.match("p0005a.jpg")) {
        image.src = "p0004a.jpg";
    } else if (image.src.match("p0006a.jpg")) {
        image.src = "p0005a.jpg";
    } else if (image.src.match("p0007a.jpg")) {
        image.src = "p0006a.jpg";
    } else if (image.src.match("p0008a.jpg")) {
        image.src = "p0007a.jpg";
    } else if (image.src.match("p0009a.jpg")) {
        image.src = "p0008a.jpg";
    } else if (image.src.match("p0010a.jpg")) {
        image.src = "p0009a.jpg";
    } else if (image.src.match("p0011a.jpg")) {
        image.src = "p0010a.jpg";
    } else if (image.src.match("p0012a.jpg")) {
        image.src = "p0011a.jpg";
    } else if (image.src.match("p0013a.jpg")) {
        image.src = "p0012a.jpg";
    } else if (image.src.match("p0014a.jpg")) {
        image.src = "p0013a.jpg";
    } else if (image.src.match("p0015a.jpg")) {
        image.src = "p0014a.jpg";
    } else if (image.src.match("p0016a.jpg")) {
        image.src = "p0015a.jpg";
    } else {
        image.src = "p0016a.jpg";
    }
}
</script>

</body>
</html>

